Threshold Logical Clocks for Asynchronous Distributed Coordination and Consensus

Consensus protocols for asynchronous networks are usually complex and inefficient, leading practical systems to rely on synchronous protocols. This paper attempts to simplify asynchronous consensus by building atop a novel threshold logical clock abstraction, which enables upper layers to operate as if on a synchronous network. This approach yields an asynchronous consensus protocol for fail-stop nodes that may be simpler and more robust than Paxos and its leader-based variants, requiring no common coins and achieving consensus in a constant expected number of rounds. The same approach can be strengthened against Byzantine failures by building on well-established techniques such as tamper-evident logging and gossip, accountable state machines, threshold signatures and witness cosigning, and verifiable secret sharing. This combination of existing abstractions and threshold logical clocks yields a modular, cleanly-layered approach to building practical and efficient Byzantine consensus, distributed key generation, time, timestamping, and randomness beacons, and other critical services.

==> src/go/doc.go <==
// This package implements a simple pedagogic model of TLC and QSC.
// It uses no cryptography or real network communication,
// using only Go channels and asynchronous goroutines to drive consensus.
package model


==> src/go/model_test.go <==
package model

import (
	"fmt"
	"testing"
)

//  Run a consensus test case with the specified parameters.
func testRun(t *testing.T, threshold, nnodes, maxSteps, maxTicket int) {
	if maxTicket == 0 { // Default to moderate-entropy tickets
		maxTicket = 10 * nnodes
	}
	desc := fmt.Sprintf("T=%v,N=%v,Steps=%v,Tickets=%v",
		threshold, nnodes, maxSteps, maxTicket)
	t.Run(desc, func(t *testing.T) {
		Threshold = threshold
		All = make([]*Node, nnodes)
		MaxSteps = maxSteps
		MaxTicket = int32(maxTicket)

		for i := range All { // Initialize all the nodes
			All[i] = newNode(i)
		}
		for _, n := range All { // Run the nodes on separate goroutines
			go n.run()
		}
		for _, n := range All { // Wait for each to complete the test
			<-n.done
		}
		testResults(t) // Report test results
	})
}

// Globally sanity-check and summarize each node's observed results.
func testResults(t *testing.T) {
	for i, n := range All {
		commits := 0
		for s, committed := range n.commit {
			if committed {
				commits++
				for _, nn := range All { // verify consensus
					if nn.choice[s] != n.choice[s] {
						panic("safety violation!")
					}
				}
			}
		}
		t.Logf("node %v committed %v of %v (%v%% success rate)",
			i, commits, len(n.commit), (commits*100)/len(n.commit))
	}
}

// Run QSC consensus for a variety of test cases.
func TestQSC(t *testing.T) {
	testRun(t, 1, 1, 10000, 0) // Trivial case: 1 of 1 consensus!
	testRun(t, 2, 2, 10000, 0) // Another trivial case: 2 of 2

	testRun(t, 2, 3, 10000, 0) // Standard f=1 case
	testRun(t, 3, 5, 1000, 0)  // Standard f=2 case
	testRun(t, 4, 7, 1000, 0)  // Standard f=3 case
	testRun(t, 5, 9, 1000, 0)  // Standard f=4 case
	testRun(t, 11, 21, 20, 0)  // Standard f=10 case

	testRun(t, 3, 3, 1000, 0) // Larger-than-minimum thresholds
	testRun(t, 6, 7, 1000, 0)
	testRun(t, 9, 10, 100, 0)

	// Test with low-entropy tickets: hurts commit rate, but still safe!
	testRun(t, 2, 3, 10000, 1) // Limit case: will never commit
	testRun(t, 2, 3, 10000, 2) // Extreme low-entropy: rarely commits
	testRun(t, 2, 3, 10000, 3) // A bit better bit still bad...
}


==> src/go/node.go <==
package model

var Threshold int // TLC and consensus threshold
var All []*Node   // List of all nodes

var MaxSteps int          // Max number of consensus rounds to run
var MaxTicket int32 = 100 // Amount of entropy in lottery tickets

type Type int // Type of message
const (
	Prop Type = iota // Raw unwitnessed proposal
	Ack              // Acknowledgment of a proposal
	Wit              // Threshold witness confirmation of proposal
)

type Message struct {
	from   int      // Which node sent this message
	step   int      // Logical time step this message is for
	typ    Type     // Message type: Prop, Ack, or Wit
	prop   *Message // Proposal this Ack or Wit is about
	ticket int32    // Genetic fitness ticket for this proposal
	saw    set      // Recent messages the sender already saw
	wit    set      // Threshold witnessed messages the sender saw
}

type Node struct {
	comm   chan *Message // Channel to send messages to this node
	tmpl   Message       // Template for messages we send
	save   int           // Earliest step for which we maintain history
	acks   set           // Acknowledgments we've received in this step
	wits   set           // Threshold witnessed messages seen this step
	choice []*Message    // Best proposal this node chose each round
	commit []bool        // Whether we observed successful commitment
	done   chan struct{} // Run signals this when a node terminates
}

func newNode(self int) (n *Node) {
	n = &Node{}
	n.comm = make(chan *Message, 3*len(All)*MaxSteps)
	n.tmpl = Message{from: self, step: 0}
	n.done = make(chan struct{})
	return
}

func (n *Node) run() {
	n.advanceTLC(0) // broadcast message for initial time step
	for MaxSteps == 0 || n.tmpl.step < MaxSteps {
		msg := <-n.comm   // Receive a message
		n.receiveTLC(msg) // Process it
	}
	n.done <- struct{}{} // signal that we're done
}


==> src/go/qsc.go <==
package model

// The TLC layer upcalls this method on advancing to a new time-step,
// with sets of proposals recently seen (saw) and threshold witnessed (wit).
func (n *Node) advanceQSC(saw, wit set) {

	// Calculate the starting step of the round that's just now completing.
	s := n.tmpl.step - 3 // Three steps per round
	if s < 0 {
		return // Nothing to be done until the first round completes
	}

	// Find the best eligible proposal that was broadcast at s+0
	// and that is in our view by the end of the round at s+3.
	var bestProp *Message
	var bestTicket int32
	for p := range wit {
		if p.step == s+0 && p.ticket >= bestTicket {
			bestProp = p
			bestTicket = p.ticket
		}
	}

	// Determine if we can consider this proposal permanently committed.
	committed := !n.spoiledQSC(s, saw, bestProp, bestTicket) &&
		n.reconfirmedQSC(s, wit, bestProp)

	// Record the consensus results for this round (from s to s+3).
	n.choice = append(n.choice, bestProp)
	n.commit = append(n.commit, committed)

	// Don't bother saving history before the start of the next round.
	n.save = s + 1
}

// Return true if there's another proposal competitive with a given candidate.
func (n *Node) spoiledQSC(s int, saw set, prop *Message, ticket int32) bool {
	for p := range saw {
		if p.step == s+0 && p.typ == Prop && p != prop &&
			p.ticket >= ticket {
			return true // victory spoiled by competition!
		}
	}
	return false
}

// Return true if given proposal was doubly confirmed (reconfirmed).
func (n *Node) reconfirmedQSC(s int, wit set, prop *Message) bool {
	for p := range wit { // search for a paparazzi witness at s+1
		if p.step == s+1 && p.wit.has(prop) {
			return true
		}
	}
	return false
}


==> src/go/set.go <==
package model

// Use a map to represent a set of messages
type set map[*Message]struct{}

// Test if msg is in set s.
func (s set) has(msg *Message) bool {
	_, present := s[msg]
	return present
}

// Add msg to set s.
func (s set) add(msg *Message) {
	s[msg] = struct{}{}
}

// Return a copy of message set s,
// dropping any messages before earliest.
func (s set) copy(earliest int) set {
	n := make(set)
	for k, v := range s {
		if k.step >= earliest {
			n[k] = v
		}
	}
	return n
}


==> src/go/tlc.go <==
package model

import (
	"math/rand"
)

// Create a copy of our message template for transmission.
// Also duplicates the slices within the template that are mutable.
func (n *Node) copyTemplate() *Message {
	msg := n.tmpl             // copy the message template
	msg.saw = msg.saw.copy(0) // take snapshot of mutable saw set
	msg.wit = msg.wit.copy(0) // take snapshot of mutable wit set
	return &msg
}

// Broadcast a copy of our current message template to all nodes
func (n *Node) broadcastTLC() *Message {
	msg := n.copyTemplate()
	for _, dest := range All {
		dest.comm <- msg
	}
	return msg
}

// Unicast an acknowledgment of a given proposal to its sender
func (n *Node) acknowledgeTLC(prop *Message) {
	msg := n.copyTemplate()
	msg.typ = Ack
	msg.prop = prop
	All[prop.from].comm <- msg
}

// Advance to a new time step.
func (n *Node) advanceTLC(step int) {

	// Initialize our message template for new time step
	n.tmpl.step = step                     // Advance to new time step
	n.tmpl.typ = Prop                      // Broadcast raw proposal first
	n.tmpl.prop = nil                      // No proposal message yet
	n.tmpl.ticket = rand.Int31n(MaxTicket) // Choose a ticket
	n.tmpl.saw = n.tmpl.saw.copy(n.save)   // prune ancient history
	n.tmpl.wit = n.tmpl.wit.copy(n.save)

	n.acks = make(set) // No acknowledgments received yet in this step
	n.wits = make(set) // No threshold witnessed messages received yet

	// Notify the upper (QSC) layer of the advancement of time,
	// and let it fill in its part of the new message to broadcast.
	n.advanceQSC(n.tmpl.saw, n.tmpl.wit)

	n.tmpl.prop = n.broadcastTLC() // broadcast our raw proposal
}

// The network layer below calls this on receipt of a message from another node.
func (n *Node) receiveTLC(msg *Message) {

	// Process broadcast messages in causal order and only once each,
	// ignoring messages already processed or before recorded history.
	// This will catch us up at least to the same step as msg.
	if n.tmpl.saw.has(msg) || msg.step < n.save {
		return
	}
	for prior := range msg.saw {
		n.receiveTLC(prior) // First process causally prior messages
	}
	if n.tmpl.saw.has(msg) || msg.step < n.save {
		return // discard messages already seen or obsolete
	}
	n.tmpl.saw.add(msg) // record that we've seen this message

	// Now process this message according to type.
	switch msg.typ {
	case Prop: // A raw unwitnessed proposal broadcast.
		if msg.step == n.tmpl.step { // Acknowledge only in same step.
			n.acknowledgeTLC(msg)
		}

	case Ack: // An acknowledgment. Collect a threshold of acknowledgments.
		if msg.prop == n.tmpl.prop { // only if it acks our proposal
			n.acks.add(msg)
			if n.tmpl.typ == Prop && len(n.acks) >= Threshold {
				n.tmpl.typ = Wit // threshold-witnessed cert
				n.broadcastTLC()
			}
		}

	case Wit: // A threshold-witnessed cert. Collect a threshold of them.
		n.tmpl.wit.add(msg.prop) // collect all witnessed proposals
		if msg.step == n.tmpl.step {
			n.wits.add(msg.prop) // witnessed messages in this step
			if len(n.wits) >= Threshold {
				n.advanceTLC(n.tmpl.step + 1) // advance time
			}
		}
	}
}

